Margherita Hack's Astrophysics at the Asiago Astrophysical Observatory

Margherita Hack observed with the Galileo telescope at the Asiago Astrophysical Observatory from September 1951 to March 1954. Using the spectroscopic facilities of the observatory, Margherita contributed to the stellar study of novae, symbiotic stars, and peculiar stars. In the 80th anniversary of the Asiago Astrophysical Observatory and the 100th year of Margherita, we found her observations in the Asiago Photographic Plate Archive and we remade some Margherita's observations with the current capabilities of Asiago telescopes. We present here a summary of the early studies carried out by Margherita with the Galileo telescope. We underline the importance of maintaining a well-organised plate archive to allow historical and scientifi c studies.

==> latex_new.sh <==
#! /bin/sh
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1

